Foundations of Generative Solvability: Common-Success Coverage and Joint Resource Frontiers

We develop a theory of how finite experience, frozen knowledge, external evidence, computation, candidate generation and verification jointly determine whether a task can be solved. The central object is \emph{common-success coverage}: every resource-bounded program succeeds on a set of worlds, and a learner must separate only those worlds that remain plausible together yet share no addressable successful program. For finite world families and program menus, a reliability exponent $\gamma$ is achievable with $M$ addressable frozen states if and only if $M\ge K_\gamma$, the least number of programs whose success regions cover every world set of multivariate Chernoff information below $\gamma$; thus $\lceil\log_2K_\gamma\rceil$ bits are necessary and sufficient. Structurally different problems instantiate this principle with closed-form coverage quantities: a continuous covering margin $d_*=(Mw-1)/(M-1)$ with exact exponent $d_*^2/(8\sigma^2)$, a discrete covering order defined by covering designs, and a resource-conversion threshold $D_{\mathcal{A}}(F)\leq 2\tau\min(g,v+1)$ for programs with increasing differences. In an end-to-end model, a learner sees noisy single primitives and must solve unseen nonlinear combinations with fresh facts under comparison feedback. We determine its exact frontier at sufficient capacity, a critical resolution scale $s_*$ computable before training, a two-point sandwich at every sample size, second-order sample complexity, and frozen codes of $d\pm O(\log d)$ bits. The theorems yield seven laws of solvability, each tied to its assumptions.

==> code/bern_exact_check.py <==
"""Exact rational checks for the two-state Bernoulli minimax theorem, no RNG."""
from fractions import Fraction
from itertools import product
from math import comb
from pathlib import Path
import json


def count_law(n, p):
    return [comb(n, j) * p**j * (1 - p)**(n - j) for j in range(n + 1)]


def worst_tail(n, p):
    law = count_law(n, p)
    return sum(mass for j, mass in enumerate(law) if 2*j > n) + sum(
        mass/2 for j, mass in enumerate(law) if 2*j == n)


def main():
    checked = []
    enumerated = 0
    for w in (Fraction(1, 2), Fraction(5, 8), Fraction(3, 4), Fraction(7, 8)):
        p = Fraction(1, 4) + (1-w)/2
        rows = []
        for n in range(1, 17):
            lower = count_law(n, p)
            upper = count_law(n, 1-p)
            overlap = sum(min(a, b) for a, b in zip(lower, upper)) / 2
            prediction = worst_tail(n, p)
            assert overlap == prediction
            if n <= 7:
                # Equal-prior Bayes risk is linear, so deterministic rules suffice.
                # Minimax achievability uses a fair training tie break separately.
                optimal = min(sum(lower[j] if high else upper[j]
                                  for j, high in enumerate(rule))/2
                              for rule in product((0, 1), repeat=n+1))
                enumerated += 2**(n+1)
                assert optimal == prediction
            if n % 2 == 0:
                assert prediction == worst_tail(n-1, p)
            elif n > 1:
                assert worst_tail(n-1, p) - prediction == (
                    Fraction(1, 2)-p) * count_law(n-1, p)[n//2]
            rows.append(dict(n=n, risk=str(prediction)))
        checked.append(dict(w=str(w), p_minus=str(p), rows=rows))
    result = dict(seed=None, arithmetic="fractions.Fraction", count_rules_enumerated=enumerated,
                  parameter_sample_pairs=sum(len(x["rows"]) for x in checked), checks=checked)
    target = Path(__file__).with_name("bern_exact_results.json")
    target.write_text(json.dumps(result, indent=2)+"\n", encoding="utf-8")
    print(f"passed {result['parameter_sample_pairs']} parameter/sample pairs and {enumerated} decision rules")


if __name__ == "__main__":
    main()



==> code/check_composition.py <==
"""Finite exhaustive checks for C1--C3. Standard Python; run from any directory."""
from itertools import combinations, product
from functools import lru_cache
from pathlib import Path
from random import Random
from math import exp
import gzip
import json


def decision_dp(worlds, values, dim, e, g, v, tau):
    """Exact all-world guarantee on an integer test grid. Candidate centers may be real."""
    @lru_cache(None)
    def wins(pool, evidence, candidates, checks):
        if not pool:
            return True
        if candidates == 0:
            return False
        scores = sorted({values[i] for i in pool})
        if scores[-1] - scores[0] <= 2 * tau:
            return True
        if evidence:
            for coord in range(dim):
                branches = {}
                for i in pool:
                    branches.setdefault(worlds[i][coord], []).append(i)
                if len(branches) > 1 and all(wins(tuple(branch), evidence - 1, candidates, checks)
                                              for branch in branches.values()):
                    return True
        if candidates >= 2 and checks:
            for left in scores:
                rest = tuple(i for i in pool if not left <= values[i] <= left + 2 * tau)
                if len(rest) < len(pool) and wins(rest, evidence, candidates - 1, checks - 1):
                    return True
        return False
    return wins(tuple(range(len(worlds))), e, g, v)


def corner_check():
    p = 4
    levels = range(4)
    worlds = list(product(levels, repeat=p))
    def f(x):
        return (x[0] + 2 * x[1] + x[2] + 3 * x[3]) ** 2 + x[0] * x[1] * x[2]
    rows = []
    for size in range(p + 1):
        for chosen in combinations(range(p), size):
            fibers = {}
            for x in worlds:
                key = tuple(x[i] for i in chosen)
                fibers.setdefault(key, []).append(f(x))
            maximum = max(max(v) - min(v) for v in fibers.values())
            predicted = f((3,) * p) - f(tuple(3 * (i in chosen) for i in range(p)))
            assert predicted == maximum
            rows.append([list(chosen), maximum])
    return rows


def feedback_check():
    worlds = list(product(range(3), repeat=3))
    values = [x + y + 2 * z + x * y for x, y, z in worlds]
    rows = []
    for e, g, v, tau in product(range(4), range(1, 4), range(3), [0, 1, 2]):
        def f(x):
            a, b, c = x
            return a + b + 2*c + a*b
        diameter = min(f((2, 2, 2)) - f(tuple(2*(i in J) for i in range(3)))
                       for J in combinations(range(3), e))
        continuous = diameter <= 2*tau*min(g, v+1)
        finite = decision_dp(worlds, values, 3, e, g, v, tau)
        assert not continuous or finite
        rows.append([e, g, v, tau, diameter, bool(continuous), bool(finite)])
    return rows


def graph_check():
    n = 5
    pairs = list(combinations(range(n), 2))
    yes = 0
    for bits in range(1 << len(pairs)):
        edges = {edge for i, edge in enumerate(pairs) if (bits >> i) & 1}
        def remaining(deleted):
            return sum(not any(v in deleted for v in edge) for edge in edges)
        for i, j in pairs:
            diff = remaining(()) - remaining((i,)) - remaining((j,)) + remaining((i,j))
            assert diff == int((i,j) in edges)
        for k in range(2, n + 1):
            cliques = any(all(pair in edges for pair in combinations(J, 2))
                          for J in combinations(range(n), k))
            residual = min(len(edges)-sum(set(pair) <= set(J) for pair in edges)
                           for J in combinations(range(n), k))
            assert cliques == (residual <= len(edges)-k*(k-1)//2)
            yes += int(cliques)
    return {"graphs": 1 << len(pairs), "thresholds_checked": 4*(1 << len(pairs)),
            "true_thresholds": yes, "second_differences_checked": len(pairs)*(1 << len(pairs))}


def gradient_check():
    seed, p, samples = 661903, 16, 24000
    rng = Random(seed)
    truth = [rng.choice([1/8, 7/8]) for _ in range(p)]
    counts, signed_votes = [0]*p, [0]*p
    raw = bytearray()
    for _ in range(samples):
        i = rng.randrange(p)
        counts[i] += 1
        y = int(rng.random() < 1/(1+exp(-(truth[i]**2-25/64))))
        raw.append(2*i + y)
        signed_votes[i] += 2*y - 1
    raw_path = Path(__file__).with_name("composition_training_tokens.bin.gz")
    raw_path.write_bytes(gzip.compress(bytes(raw), mtime=0))
    parameters = [5/8 + 5*value/(8*samples) for value in signed_votes]
    frozen = [7/8 if a > 5/8 else 1/8 for a in parameters]
    assert frozen == truth
    errors = [abs(((frozen[i]+frozen[j])/2)**2 - ((truth[i]+truth[j])/2)**2)
              for i,j in combinations(range(p),2)]
    return {"seed": seed, "p": p, "N": samples, "raw_stream": raw_path.name,
            "token_encoding": "one byte per document; address=byte//2, Y=byte%2",
            "truth": truth, "address_counts": counts,
            "signed_votes": signed_votes, "after_one_gd": parameters, "frozen": frozen,
            "heldout_pairs": len(errors), "maximum_score_error": max(errors)}


def non_supermodular():
    # Grid points 0, 1/2, 1 are represented by 0,1,2. The score is scaled by 4.
    grid = list(product(range(3), repeat=3))
    f = lambda t,x,y: 2*t + (2-t)*x + t*y
    scores = [f(*w) for w in grid]
    fixed_widths = []
    for J in combinations(range(3), 2):
        fibers = {}
        for w in grid:
            fibers.setdefault(tuple(w[i] for i in J), []).append(f(*w))
        fixed_widths.append(max(max(a)-min(a) for a in fibers.values()))
    assert min(fixed_widths) == 4
    assert decision_dp(grid, scores, 3, 2, 1, 0, 1)
    assert not decision_dp(grid, scores, 3, 2, 1, 0, 0)
    return {"score_unit": "1/4", "fixed_widths": fixed_widths, "adaptive_tau_1": True,
            "adaptive_tau_0": False}

if __name__ == "__main__":
    rows = feedback_check()
    output = {"corner": corner_check(), "feedback_columns": ["e","g","v","tau","diameter",
              "continuous_guarantee","finite_grid_guarantee"], "feedback": rows,
              "grid_strictly_easier": sum(f and not c for *_, c, f in rows),
              "training": gradient_check(), "graphs": graph_check(), "switch": non_supermodular()}
    path = Path(__file__).with_name("composition_results.json")
    path.write_text(json.dumps(output, indent=2) + "\n", encoding="utf-8")
    print("PASS C1--C3", len(rows), "feedback budgets,", output["graphs"]["thresholds_checked"],
          "graph budgets,", output["training"]["heldout_pairs"], "unseen training interactions")



==> code/compact_certificate.py <==
"""Finite exhaustive checks of the likelihood prefix, anticode code and advice lower bound."""
from itertools import combinations, product
from math import comb
from pathlib import Path
from fractions import Fraction
import json


def members(d, r):
    return [x for x in range(1 << d) if x.bit_count() <= r]


def input_key(votes):
    center = sum((value > 0) << i for i, value in enumerate(votes))

    def key(world):
        difference = center ^ world
        return (sum(abs(v) for i, v in enumerate(votes) if difference >> i & 1),
                difference.bit_count(), difference)
    return center, key


def prefix(order, radius):
    result = []
    for world in order:
        if any((world ^ other).bit_count() > radius for other in result):
            break
        result.append(world)
    return result


def maximal(prefix_worlds, ball, radius):
    selected = set(prefix_worlds)
    for world in sorted(ball):
        if all((world ^ other).bit_count() <= radius for other in selected):
            selected.add(world)
    return frozenset(selected)


def flower(petals):
    common = petals[0] & petals[1]
    return all((x & y) == common for x, y in combinations(petals, 2))


def thin(center, worlds, radius):
    offsets = sorted(x ^ center for x in worlds if x != center)
    for size in range(1, radius + 1):
        while True:
            layer = [x for x in offsets if x.bit_count() == size]
            hit = next((family for family in combinations(layer, radius + 2)
                        if flower(family)), None)
            if hit is None:
                break
            offsets.remove(hit[-1])
    return [center] + [center ^ x for x in offsets]


def prefix_experiment():
    histories = 0
    distinct = {}
    removed = 0
    for d, values in [(4, (-2,-1,0,1,2)), (6, (0,))]:
        for votes in product(values, repeat=d):
            center, order_key = input_key(votes)
            for radius in range(0, min(4, d)):
                histories += 1
                ball = [center ^ x for x in members(d, radius)]
                # For ties, the sorted index order yields the smallest integer
                # bitmask among equal sums for a fixed cardinality.
                cheapest = sorted(range(d), key=lambda i: (abs(votes[i]), i))[:radius+1]
                outside = center ^ sum(1 << i for i in cheapest)
                all_worlds = list(range(1 << d))
                full_order = sorted(all_worlds, key=order_key)
                short_order = sorted(ball+[outside], key=order_key)
                first = prefix(full_order, radius)
                assert prefix(short_order, radius) == first
                bad = full_order[len(first)]
                offending = next(x for x in first if (x^bad).bit_count() > radius)
                compiled = maximal(first, ball, radius)
                assert all(order_key(w)[0] >= max(order_key(bad)[0],order_key(offending)[0])
                           for w in all_worlds if w not in compiled)
                key = (d, radius, center, compiled)
                if key not in distinct:
                    certificate=thin(center, compiled, radius)
                    restored={w for w in all_worlds if all(
                        (w^h).bit_count()<=radius for h in certificate)}
                    assert restored==compiled
                    removed += len(compiled)-len(certificate)
                    distinct[key]=len(certificate)
    return dict(prefix_inputs=histories,distinct_certificates=len(distinct),
                removed_centers=removed,maximum_centers_after_thinning=max(distinct.values()))


def trace_check():
    d=4
    addr=[[x for x in range(1,1<<d) if x.bit_count()==k] for k in range(1,4)]
    max_size=[0,0,0]
    for code in range(1<< (1<<d)):
        worlds=[x for x in range(1<<d) if code>>x & 1]
        for k,masks in enumerate(addr,1):
            if len(worlds)<=max_size[k-1]:
                continue
            if all(len({w&m for w in worlds}) < (1<<k) for m in masks):
                max_size[k-1]=len(worlds)
    expected=[sum(comb(d,i) for i in range(k)) for k in range(1,4)]
    assert max_size == expected
    return dict(dimension=d,families=1<<(1<<d),max_unshattered_size=max_size)


def common(weights, additions, L):
    supports=[{n*(n-1)//2+z for z in additions} for n in weights]
    if L <= len(additions):
        shared=set.intersection(*supports)
        return sorted(shared)[:L] if len(shared)>=L else None
    union=set.union(*supports)
    return sorted(union) if len(union)<=L else None


def deploy_check():
    d,k=4,3
    all_worlds=list(range(1<<d))
    mask_list=[m for m in all_worlds if m.bit_count()==k]
    total=0
    nontrivial=0
    # Enumerate correlated, noninterval residual supports as well as contiguous ones.
    for h,b,e,c,g,v in product(range(2),range(3),range(2),range(3),range(1,4),range(3)):
        additions={((1<<b)*high+lo) for high in range(1<<(h-min(h,e)))
                   for lo in range(1<<(b-min(b,c)))}
        L=(1<<min(g,v+1))-1
        s=next((r for r in range(k+1) if any(
            common(range(t,t+r+1),additions,L) is None for t in range(k-r+1))),None)
        if s is None:
            continue
        nontrivial+=1
        for votes in [(-2,0,1,1),(0,0,0,0),(2,-1,0,-2)]:
            center,key=input_key(votes)
            ball=[center^i for i in members(d,s-1)]
            A=maximal(prefix(sorted(all_worlds,key=key),s-1),ball,s-1)
            for I in mask_list:
                for m in (a for a in all_worlds if a&I==a):
                    weights={((w^m)&I).bit_count() for w in A}
                    answers=common(range(min(weights),max(weights)+1),additions,L)
                    assert answers is not None
                    for w in weights:
                        target={w*(w-1)//2+z for z in additions}
                        assert len(target&set(answers)) == min(L,len(additions))
                    total+=1
    return dict(nontrivial_contracts=nontrivial,validated_oracle_lists=total)

def cyclic_check():
    scans=0
    for s in range(1,7):
        for increments in product((-2,-1,0,1,2),repeat=s):
            target=min(0,sum(increments))
            for shift in range(s):
                data=increments[shift:]+increments[:shift]
                if all(sum(data[:j])>=target for j in range(s+1)):
                    break
            else:
                raise AssertionError(increments)
            scans+=1
    # d=s=3, only informative labels and a pooled erasure. All probability
    # multisets at each world have integer numerators [3,1,3,1,3,1,6] / 18.
    d,s=3,3
    channel=[]
    for j in range(s+1):
        row=[]
        for i in range(d):
            row.extend([1,3] if i<j else [3,1])
        channel.append(row+[6])
    results=[]
    for n in range(6):
        overlaps=[0,0]
        for data in product(range(7),repeat=n):
            likelihoods=[]
            for row in channel:
                mass=1
                for c in data:
                    mass*=row[c]
                likelihoods.append(mass)
            overlaps[0]+=min(likelihoods)
            overlaps[1]+=min(likelihoods[0],likelihoods[-1])
        path=Fraction(overlaps[0],18**n)
        pair=Fraction(overlaps[1],18**n)
        x,p=Fraction(2,3),Fraction(3,4)
        prediction=Fraction()
        for k in range(n+1):
            weight=comb(n,k)*x**k*(1-x)**(n-k)
            for j in range(k+1):
                increment=(2 if 2*j<k else 1 if 2*j==k else 0)
                prediction+=weight*increment*comb(k,j)*p**j*(1-p)**(k-j)
        assert prediction==pair and pair/s<=path<=pair
        results.append(dict(n=n,path=str(path),pair=str(pair)))
    return dict(cyclic_arrays=scans,overlaps=results)

def projection_check():
    d=6
    checks=0
    for radius in (0,1,2,3):
        for votes in [(0,)*d,(1,0,-1,2,0,1),(-1,1,2,-2,1,0)]:
            center,key=input_key(votes)
            ball=[center^x for x in members(d,radius)]
            A=maximal(prefix(sorted(range(1<<d),key=key),radius),ball,radius)
            cert=thin(center,A,radius)
            R=0
            for h in cert:
                R|=h^center
            for I in range(1,1<<d):
                projected={w&I for w in A}
                restored={(center^z)&I for z in members(d,radius)
                          if z&~(R|I)==0 and all((z^center^h).bit_count()<=radius for h in cert)}
                assert projected==restored
                checks+=1
    return checks


if __name__=="__main__":
    results=dict(seed=None, mode="deterministic exhaustive integer checks",
                 prefixes=prefix_experiment(), frozen_capacity=trace_check(),
                 deployment=deploy_check(),cyclic=cyclic_check(),
                 local_read_checks=projection_check())
    Path(__file__).with_name("compact_certificate_results.json").write_text(
        json.dumps(results,indent=2)+"\n",encoding="utf-8")
    print(json.dumps(results,indent=2))


==> code/continuous_geometry_check.py <==
"""Checks for the continuous covering-margin theorem (U1).

1. Geometric lemma: for random menus of M success sets, each a union of at most L closed
   intervals of length 2*tau in [0,1], the longest interval length h such that EVERY
   interval of length h lies inside one set never exceeds d* = (Mw-1)/(M-1), w = 2 L tau;
   the equally spaced window menu attains d*.
2. Construction risk: the window/threshold decoder has worst-case failure exactly
   2*Phi(-sqrt(N) d*/(2 sigma)) up to grid resolution, and the lower bound
   (2/M) Phi(-sqrt(N) d*/(2 sigma)) is below it.
3. M = 2: the construction's worst risk equals Phi(-sqrt(N)(2w-1)/(2 sigma)) (exact value).
4. Same margin, different weak-signal risk (two contracts with equal d*).
Deterministic: the random menus use a fixed seed recorded in the output.
"""
from math import erfc, sqrt
from pathlib import Path
from random import Random
import json


def Phi(x):
    return erfc(-x / sqrt(2)) / 2


def merge(intervals):
    out = []
    for a, b in sorted(intervals):
        a, b = max(a, 0.0), min(b, 1.0)
        if a > b:
            continue
        if out and a <= out[-1][1] + 1e-15:
            out[-1][1] = max(out[-1][1], b)
        else:
            out.append([a, b])
    return out


def common_margin(menu, grid=4000):
    """Largest h such that every [x, x+h] in [0,1] lies in a single component of some set."""
    comps = [c for s in menu for c in merge(s)]

    def ok(h):
        # left endpoints covered: union over components of [a, b-h]
        segs = sorted((a, b - h) for a, b in comps if b - a >= h - 1e-15)
        reach = 0.0
        for a, b in segs:
            if a > reach + 1e-12:
                return False
            reach = max(reach, b)
        return reach >= 1 - h - 1e-12
    lo, hi = 0.0, 1.0
    if not ok(0.0):
        return None
    for _ in range(60):
        mid = (lo + hi) / 2
        lo, hi = (mid, hi) if ok(mid) else (lo, mid)
    return lo


def geometric_check(seed=20261127, trials=4000):
    rng = Random(seed)
    worst_gap = -1.0
    tested = 0
    for _ in range(trials):
        M = rng.randint(2, 5)
        L = rng.randint(1, 3)
        tau = rng.uniform(0.02, 0.2)
        w = 2 * L * tau
        if w >= 1 or M * w < 1:
            continue
        dstar = (M * w - 1) / (M - 1)
        menu = []
        for _ in range(M):
            centers = [rng.uniform(0, 1) for _ in range(L)]
            menu.append([(c - tau, c + tau) for c in centers])
        h = common_margin(menu)
        tested += 1
        if h is not None:
            worst_gap = max(worst_gap, h - dstar)
    # equally spaced windows attain d*
    attained = []
    for M, L, tau in [(2, 1, 0.3), (3, 2, 0.1), (4, 1, 0.2), (5, 3, 0.04)]:
        w = 2 * L * tau
        s = (1 - w) / (M - 1)
        menu = [[(j * s + i * 2 * tau, j * s + (i + 1) * 2 * tau) for i in range(L)] for j in range(M)]
        attained.append(dict(M=M, L=L, tau=tau, dstar=(M * w - 1) / (M - 1), margin=common_margin(menu)))
    return dict(seed=seed, random_menus=tested, max_margin_minus_dstar=worst_gap, windows=attained)


def construction_risk(M, w, N, sigma, grid=4001):
    s = (1 - w) / (M - 1)
    d = w - s
    windows = [(j * s, j * s + w) for j in range(M)]
    thr = [(j + 0.5) * s + w / 2 for j in range(M - 1)]
    sd = sigma / sqrt(N)
    worst = 0.0
    pts = {i / (grid - 1) for i in range(grid)}
    for a, b in windows:
        pts |= {x for x in (a - 1e-9, b + 1e-9) if 0 <= x <= 1}
    for th in pts:
        bad = 0.0
        edges = [-1e9] + thr + [1e9]
        for j, (a, b) in enumerate(windows):
            if not (a - 1e-12 <= th <= b + 1e-12):
                lo, hi = edges[j], edges[j + 1]
                bad += Phi((hi - th) / sd) - Phi((lo - th) / sd)
        worst = max(worst, bad)
    return dict(M=M, w=w, N=N, sigma=sigma, dstar=d, worst=worst,
                upper=2 * Phi(-sqrt(N) * d / (2 * sigma)),
                lower=(2 / M) * Phi(-sqrt(N) * d / (2 * sigma)),
                exactM2=(Phi(-sqrt(N) * (2 * w - 1) / (2 * sigma)) if M == 2 else None))


if __name__ == "__main__":
    out = dict(geometry=geometric_check(), risks=[])
    for args in [(2, 0.7, 25, 0.5), (2, 0.6, 100, 0.5), (4, 0.4, 16, 0.2), (4, 0.4, 64, 0.2), (3, 0.5, 40, 0.3)]:
        r = construction_risk(*args)
        assert r["lower"] <= 1.02 * r["worst"] and r["worst"] <= r["upper"] + 1e-12  # sup approached at open boundary
        if r["exactM2"] is not None:
            assert abs(r["worst"] - r["exactM2"]) <= 0.02 * r["exactM2"]
        out["risks"].append(r)
    g = out["geometry"]
    assert g["max_margin_minus_dstar"] <= 1e-9
    assert all(abs(x["margin"] - x["dstar"]) < 1e-9 for x in g["windows"])
    # weak signal: same d*, risks 1/M versus >= 1/2
    M = 8
    w = 1 - 1 / M
    out["weak_signal"] = dict(M=M, w=w, dstar=(M * w - 1) / (M - 1),
                              randomized_contract_risk=1 / M, single_interval_lower_limit=0.5)
    Path(__file__).with_name("continuous_geometry_results.json").write_text(json.dumps(out, indent=1))
    print(json.dumps(dict(random_menus=g["random_menus"], max_gap=g["max_margin_minus_dstar"],
                          windows=[round(x["margin"] - x["dstar"], 12) for x in g["windows"]],
                          risks=[(r["M"], r["N"], round(r["lower"], 6), round(r["worst"], 6), round(r["upper"], 6)) for r in out["risks"]])))


==> code/coverage_theorem_check.py <==
"""Numerical check of the reliability-exponent / common-success coverage theorem.

Small finite instance: |Theta| = 4 worlds, alphabet of size 3, a finite program menu whose
success regions are given explicitly.  For each number M of frozen states we compute
  * the predicted optimal exponent  E*(M) = sup{gamma : K_gamma <= M}, where K_gamma is the
    least number of programs whose success regions cover every set H with C(H) < gamma;
  * the exact Bayes-optimal failure probability R_n(M) (uniform prior, best menu of M
    programs, best state for every empirical type), for n up to 800,
and compare the empirical slope of -log R_n with E*(M).  Bayes and worst-case failure have
the same exponent for a full-support prior.  No random sampling is used at run time; the
channel is fixed below.
"""
from itertools import combinations
from math import lgamma, log, exp
from pathlib import Path
import json
import numpy as np
from scipy.optimize import minimize

P = np.array([[0.60, 0.25, 0.15],
              [0.20, 0.55, 0.25],
              [0.15, 0.25, 0.60],
              [0.34, 0.33, 0.33]])
W = P.shape[0]
# Program menu: success regions (sets of worlds).  Every pair of worlds is served by some
# program, but no program serves three worlds: the success complex is the complete graph
# on four vertices, whose triangles are not faces (pairwise compatibility is not transitive).
MENU = [frozenset(s) for s in combinations(range(W), 2)]


def chernoff(H):
    H = list(H)
    if len(H) == 1:
        return 0.0
    logp = np.log(P[H])

    def obj(z):
        w = np.exp(z - z.max()); w /= w.sum()
        return np.log(np.exp(w @ logp).sum())
    best = min((minimize(obj, z0, method="Nelder-Mead",
                         options=dict(xatol=1e-12, fatol=1e-14, maxiter=20000))
                for z0 in [np.zeros(len(H))] + [np.eye(len(H))[i] for i in range(len(H))]),
               key=lambda r: r.fun)
    return -best.fun


SUBSETS = [frozenset(s) for r in range(1, W + 1) for s in combinations(range(W), r)]
C = {H: chernoff(H) for H in SUBSETS}


def K(gamma):
    hard = [H for H in SUBSETS if C[H] < gamma - 1e-12]
    for m in range(1, len(MENU) + 1):
        for menu in combinations(MENU, m):
            if all(any(H <= S for S in menu) for H in hard):
                return m
    return float("inf")


def predicted_exponent(M):
    levels = sorted(set(round(c, 12) for c in C.values())) + [float("inf")]
    best = 0.0
    for g in levels:
        if K(g) <= M:
            best = g
    return best


def types(n):
    for a in range(n + 1):
        for b in range(n - a + 1):
            yield (a, b, n - a - b)


def bayes_risk(n, M):
    logP = np.log(P)
    menus = list(combinations(MENU, M))
    total = np.zeros(len(menus))
    for t in types(n):
        lc = lgamma(n + 1) - sum(lgamma(k + 1) for k in t)
        post = np.exp(lc + logP @ np.array(t)) / W          # joint mass of (world, type)
        for mi, menu in enumerate(menus):
            # best state for this type: maximize posterior mass of served worlds
            served = max(sum(post[i] for i in S) for S in menu)
            total[mi] += post.sum() - served
    return total.min()


if __name__ == "__main__":
    out = dict(channel=P.tolist(), menu=[sorted(S) for S in MENU],
               chernoff={",".join(map(str, sorted(H))): C[H] for H in SUBSETS}, rows=[])
    for M in (1, 2, 3, 4):
        Epred = predicted_exponent(M)
        ns = [200, 400, 800]
        risks = [bayes_risk(n, M) for n in ns]
        slope = (log(risks[1]) - log(risks[2])) / (ns[2] - ns[1])
        out["rows"].append(dict(M=M, K_levels={str(round(g, 6)): K(g + 1e-9) for g in sorted(set(C.values()))},
                                predicted=Epred, risks=risks, empirical_slope=slope))
        print(M, "predicted", round(Epred, 5), "slope 400->800", round(slope, 5), "risks", risks)
    Path(__file__).with_name("coverage_theorem_results.json").write_text(json.dumps(out, indent=1))


==> code/exact_regret.py <==
"""Exact finite-sample frontier V_n^* = E Top_L(mu) for the running example, larger n.

Running example: d=5, k=4, rho=4/5, eps=1/4, h=3, b=0, g=3, external evidence e in {0,1},
comparisons v in {0,1}.  Under the uniform prior on the k query coordinates, every document
under theta_I = 0 a +1 vote at query address i w.p. 1/25, a -1 vote w.p. 3/25,
and uninformative w.p. 9/25 (4 query addresses).  The posterior algorithm's
success equals its Bayes success (main theorem), which we compute by summing over the
sorted vector of absolute signed counts (the Bayes success given counts is invariant under
sign flips and permutations once the uniform public polarity is averaged).

Exact rationals for n <= 6 reproduce native_frontier_results.json; floats beyond.
Also computes the two-point overlap Omega_s(n) and checks the finite-sample sandwich
   2^{-k}/(u s (s+1)) Omega_s(n) <= R_n <= binom(2^k,2) Omega_s(n).
"""
from fractions import Fraction as F
from itertools import product
from math import comb, factorial, log, sqrt, exp
import json, sys
import numpy as np

K, D, RHO, EPS, H = 4, 5, F(4, 5), F(1, 4), 3
MASKS = list(product((0, 1), repeat=K))


def target(j):
    return j * (j - 1) // 2


def top_success(p, u, L, exact):
    """E_m Top_L(mu) for posterior activation probs p (list of length K)."""
    tot = F(0) if exact else 0.0
    for m in MASKS:
        q = [F(1) if exact else 1.0]
        for pi, mi in zip(p, m):
            a = (1 - pi) if mi == 0 else pi
            nq = [0] * (len(q) + 1)
            for j, x in enumerate(q):
                nq[j] += (1 - a) * x
                nq[j + 1] += a * x
            q = nq
        mass = {}
        for j, x in enumerate(q):
            for z in range(u):
                y = target(j) + z
                mass[y] = mass.get(y, 0) + x
        vals = sorted(mass.values(), reverse=True)[:L]
        tot += sum(vals) / u
    return tot / len(MASKS)


def series_B(r, n, exact):
    """EGF coefficients of |s_i| = r at one query address under theta_i = 0
    (+1 vote w.p. 1/25, -1 vote w.p. 3/25 per document).  The Bayes success given the
    counts is invariant under sign flips, so P_0 of |s| suffices (main-theorem symmetry)."""
    c = [F(0) if exact else 0.0 for _ in range(n + 1)]
    a = F(1, 25) if exact else 1 / 25
    b = F(3, 25) if exact else 3 / 25
    for m in range(r, n + 1, 2):
        pos, neg = (m + r) // 2, (m - r) // 2
        w = comb(m, pos) * a ** pos * b ** neg
        if r > 0:
            w += comb(m, pos) * a ** neg * b ** pos
        c[m] = w / factorial(m)
    return c


def frontier(n, u, L, exact):
    lam = 3  # (1-eps)/eps
    B = [series_B(r, n, exact) for r in range(n + 1)]
    null = [(F(9, 25) ** m / factorial(m)) if exact else (9 / 25) ** m / factorial(m)
            for m in range(n + 1)]
    total_p = F(0) if exact else 0.0
    succ = F(0) if exact else 0.0
    if not exact:
        Bn = [np.array(b, dtype=float) for b in B]
        nulln = np.array(null, dtype=float)
    cache_g = {}
    for r1 in range(n + 1):
        for r2 in range(r1, n + 1 - r1):
            for r3 in range(r2, n + 1 - r1 - r2):
                if exact:
                    pp = mul(mul(mul(null, B[r1], n), B[r2], n), B[r3], n)
                else:
                    pp = np.convolve(np.convolve(np.convolve(nulln, Bn[r1])[:n + 1], Bn[r2])[:n + 1], Bn[r3])[:n + 1]
                for r4 in range(r3, n + 1 - r1 - r2 - r3):
                    if exact:
                        coef = sum(pp[n - m] * B[r4][m] for m in range(n + 1))
                    else:
                        coef = float(np.dot(pp[::-1], Bn[r4]))
                    prob = coef * factorial(n)
                    tup = (r1, r2, r3, r4)
                    mult = perms(tup)
                    if tup not in cache_g:
                        if exact:
                            p = [F(lam ** r, lam ** r + 1) for r in tup]
                        else:
                            p = [1 / (1 + lam ** (-r)) for r in tup]
                        cache_g[tup] = top_success(p, u, L, exact)
                    total_p += mult * prob
                    succ += mult * prob * cache_g[tup]
    return succ, total_p


def mul(a, b, n):
    out = [0] * (n + 1)
    for i, x in enumerate(a):
        if x == 0:
            continue
        for j in range(n + 1 - i):
            out[i + j] += x * b[j]
    return out


def perms(t):
    from collections import Counter
    c = Counter(t)
    r = factorial(len(t))
    for v in c.values():
        r //= factorial(v)
    return r


def overlap(s, n):
    """Omega_s(n): twice the equal-prior error of the distance-s two-point test."""
    x = float(RHO) * s / D
    p = 1 - float(EPS)
    tot = 0.0
    for M in range(n + 1):
        pm = comb(n, M) * x ** M * (1 - x) ** (n - M)
        err = 0.0
        for J in range(M + 1):
            pj = comb(M, J) * p ** J * (1 - p) ** (M - J)
            if 2 * J < M:
                err += pj
            elif 2 * J == M:
                err += pj / 2
        tot += pm * err
    return 2 * tot


def s_star(u, L):
    for r in range(1, K + 1):
        for t in range(0, K - r + 1):
            sets = [set(range(target(j), target(j) + u)) for j in range(t, t + r + 1)]
            if L <= u:
                ok = len(set.intersection(*sets)) >= L
            else:
                ok = len(set.union(*sets)) <= L
            if not ok:
                return r
    return None


def exponent(s):
    a = 2 * sqrt(float(EPS) * (1 - float(EPS)))
    return -log(1 - float(RHO) * s / D * (1 - a))


if __name__ == "__main__":
    nmax = int(sys.argv[1]) if len(sys.argv) > 1 else 80
    out = dict(params=dict(d=D, k=K, rho="4/5", eps="1/4", h=H, b=0, g=3), exact_small=[], curves=[])
    # exact check against the published native_frontier results (N = 6)
    for e, v in ((1, 0), (1, 1), (0, 1)):
        u, L = 2 ** (H - e), 2 ** min(3, v + 1) - 1
        val, tp = frontier(6, u, L, True)
        assert tp == 1
        out["exact_small"].append(dict(n=6, e=e, v=v, success=str(val), decimal=float(val)))
        print("exact n=6", e, v, val, float(val))
    for e, v in ((1, 0), (1, 1), (0, 1)):
        u, L = 2 ** (H - e), 2 ** min(3, v + 1) - 1
        s = s_star(u, L)
        E = exponent(s)
        Vor = min(1, L / u)
        rows = []
        for n in list(range(0, 21)) + list(range(25, nmax + 1, 5)):
            val, tp = frontier(n, u, L, False)
            assert abs(tp - 1) < 1e-9, tp
            R = Vor - val
            Om = overlap(s, n)
            lo = Om / (2 ** K * u * s * (s + 1))
            hi = comb(2 ** K, 2) * Om
            assert lo <= R * (1 + 1e-9) and R <= hi * (1 + 1e-9), (n, lo, R, hi)
            rows.append(dict(n=n, success=val, regret=R, overlap=Om, lower=lo, upper=hi,
                             ratio=R / Om, normalized=R * exp(n * E) * sqrt(1 + n * E)))
        out["curves"].append(dict(e=e, v=v, u=u, L=L, s_star=s, exponent=E, oracle=Vor, rows=rows))
        print(e, v, "s*", s, "E", E, "ratio range", min(r["ratio"] for r in rows[1:]),
              max(r["ratio"] for r in rows[1:]))
    from pathlib import Path
    json.dump(out, open(Path(__file__).with_name("exact_regret_results.json"), "w"), indent=1)


==> code/make_fig.py <==
import json, math, matplotlib
from pathlib import Path
HERE=Path(__file__).parent
matplotlib.use("Agg")
import matplotlib.pyplot as plt
plt.rcParams.update({"font.family":"serif","font.size":9,"mathtext.fontset":"cm","axes.spines.top":False,"axes.spines.right":False,
                     "axes.edgecolor":"#888888","xtick.color":"#444444","ytick.color":"#444444"})
d=json.load(open(HERE/"exact_regret_results.json"))
cur={(c["e"],c["v"]):c for c in d["curves"]}
col={0:"#257de0",1:"#f47230"}; mk={0:"o",1:"s"}
fig,ax=plt.subplots(1,2,figsize=(6.3,2.35))
for v in (0,1):
    c=cur[(1,v)]; n=[r["n"] for r in c["rows"]]
    R=[r["regret"] for r in c["rows"]]; S=[r["success"] for r in c["rows"]]
    E=c["exponent"]; nl=n[-1]; Rl=R[-1]
    ref=[Rl*math.exp(-(x-nl)*E)*math.sqrt((1+nl*E)/(1+x*E)) for x in n]
    lab=f"$v={v}$: $L={c['L']}$, $s_*={c['s_star']}$"
    ax[0].semilogy(n,R,color=col[v],lw=1.6,marker=mk[v],ms=3,markevery=4,label=lab)
    ax[0].semilogy(n,ref,color="#555555",lw=0.9,ls=":")
    ax[1].plot(n,S,color=col[v],lw=1.6,marker=mk[v],ms=3,markevery=4)
    ax[1].axhline(c["oracle"],color=col[v],lw=0.9,ls="--")
    ax[1].text(101,c["oracle"],f"{c['oracle']:g}",va="center",fontsize=8,color="#333333")
    ax[1].text(101,S[-1]-(0.06 if v==0 else 0.07),f"$v={v}$",va="center",fontsize=8,color="#333333")
ax[0].set_xlabel("documents $n$"); ax[0].set_ylabel("regret $R_n$")
ax[0].legend(frameon=False,fontsize=7.5,loc="lower left")
ax[1].set_xlabel("documents $n$"); ax[1].set_ylabel("success $V_n^*$"); ax[1].set_ylim(0,0.85)
for a in ax: a.grid(axis="y",color="#e6e6e6",lw=0.6); a.set_xlim(0,100)
fig.tight_layout(w_pad=2.5); fig.savefig(HERE.parent/"frontier.pdf")


==> code/native_frontier.py <==
"""Exact end-to-end check for independent calibration tokens, shared counts and ordered verification.

No random samples. All published finite success rates are quotients of integers.
Run with Python 3.10+; no third-party libraries.
"""
from collections import defaultdict
from fractions import Fraction
from functools import lru_cache
from itertools import product
from math import comb, exp, log, sqrt
from pathlib import Path
import json

D, K, H, G = 5, 4, 3, 3
MASKS = tuple(product((0, 1), repeat=K))
DEN = 25  # per address, positive under true zero: 1/25, negative: 3/25


def target(r):
    return r * (r - 1) // 2


def token_states(max_n):
    """Marginal signed counts in the query. Ignore all d-k independent other addresses."""
    zero = (0,) * K
    states = {zero: 1}
    for n in range(max_n + 1):
        yield n, states
        next_states = defaultdict(int)
        for s, ways in states.items():
            next_states[s] += ways * (DEN - 4*K)
            for i in range(K):
                a = list(s)
                a[i] += 1
                next_states[tuple(a)] += ways
                a[i] -= 2
                next_states[tuple(a)] += 3*ways
        states = next_states


def raw_gradient_test():
    """Per-token Bernoulli CE derivative at zero; no aggregate used to get gradient."""
    samples = ((0, 1), (0, 1), (1, 0), (1, 1), (4, 0), (3, None))
    n = len(samples)
    grad = [Fraction(0) for _ in range(D)]
    for i, y in samples:
        if y is not None:
            grad[i] += (Fraction(1, 2)-y)/n
    w = [-v for v in grad]
    frozen = [int(2*n*v) for v in w]
    expected = [sum(2*y-1 for j,y in samples if j==i and y is not None)
                for i in range(D)]
    assert frozen == expected
    return dict(original_tokens=samples, weights=list(map(str,w)), frozen=frozen)


def polynomial_hist(s, mask):
    """The native count-to-posterior readout. Fixed signed-count odds and integer polynomial."""
    coeff = [1]
    for e,bit in zip(s,mask):
        zero,one = (3**max(-e,0),3**max(e,0))
        if bit:
            zero,one = one,zero
        nxt = [0]*(len(coeff)+1)
        for j,x in enumerate(coeff):
            nxt[j] += zero*x
            nxt[j+1] += one*x
        coeff = nxt
    hist = [0]*(target(len(s))+1)
    for r, mass in enumerate(coeff):
        hist[target(r)] += mass
    return tuple(hist)


def complete_lik(s,mask):
    """Unrestricted full-data Bayesian baseline, direct enumeration over hidden primitives."""
    hist = [0]*(target(K)+1)
    for theta in MASKS:
        mass=1
        for b,a in zip(theta,s):
            mass *= 3**max((2*b-1)*a,0)
        hist[target(sum(a^b for a,b in zip(theta,mask)))] += mass
    return tuple(hist)


def weighted_outputs(hist,u):
    out = [0]*(len(hist)+u-1)
    for first,mass in enumerate(hist):
        for j in range(u):
            out[first+j] += mass
    return out


def top_menu(hist,u,g,v):
    vals=weighted_outputs(hist,u)
    cap=(1 << min(g,v+1))-1
    return sorted(sorted(range(len(vals)),key=lambda a:(-vals[a],a))[:cap])


def execute_tree(ascending,y,g,v):
    seq=ascending
    attempts=0
    verifications=0
    while seq and attempts<g:
        mid=(len(seq)-1)//2
        candidate=seq[mid]
        attempts+=1
        if len(seq)==1:
            return candidate==y,attempts,verifications
        assert verifications<v
        verifications+=1
        if y==candidate:
            return True,attempts,verifications
        seq=seq[:mid] if y<candidate else seq[mid+1:]
    return False,attempts,verifications


def theta0_success(s,mask,hist,e,v,check_tree):
    u=1<<(H-e)
    ys=top_menu(hist,u,G,v)
    f0=target(sum(mask))
    hits=sum(f0<=z<f0+u for z in ys)
    if check_tree:
        hs=0
        for y in range(f0,f0+u):
            ok,generated,verified=execute_tree(ys,y,G,v)
            assert generated<=G and verified<=v
            hs += ok
        assert hs==hits
    return hits


def exhaustive_interleaving(hist,h,e,g,v):
    """Dynamic comparison, paid next high bit, or one final guess in any order.

    The table entries are triples (Z, correct output, joint integer weight).
    Comparison at a gap is allowed; one representative integer per gap suffices.
    """
    worlds=tuple((z,f+z,weight) for z in range(1<<h)
                 for f, weight in enumerate(hist) if weight)
    @lru_cache(None)
    def dp(ids,reads,gs,vs):
        if not ids or not gs:
            return 0
        totals=defaultdict(int)
        for i in ids:
            totals[worlds[i][1]]+=worlds[i][2]
        best=max(totals.values())
        if reads<e:
            zero=tuple(i for i in ids if (worlds[i][0]>>(h-1-reads))&1==0)
            one=tuple(i for i in ids if (worlds[i][0]>>(h-1-reads))&1)
            best=max(best,dp(zero,reads+1,gs,vs)+dp(one,reads+1,gs,vs))
        if gs>1 and vs>0:
            for a in range(min(totals),max(totals)+1):
                lo=tuple(i for i in ids if worlds[i][1]<a)
                hi=tuple(i for i in ids if worlds[i][1]>a)
                best=max(best,totals.get(a,0)+dp(lo,reads,gs-1,vs-1)
                         +dp(hi,reads,gs-1,vs-1))
        return best
    num=dp(tuple(range(len(worlds))),0,g,v)
    u=1<<(h-e)
    prob=weighted_outputs(hist,u)
    formula=(1<<e)*sum(prob[j] for j in top_menu(hist,u,g,v))
    assert num==formula
    return dict(h=h,e=e,g=g,v=v,world_hist=hist,won_weight=num,
                all_weight=sum(hist)*(1<<h),subproblems=dp.cache_info().currsize)


def local_gap(snapshots):
    """Same h=1,b=2 case. An external high bit or a local high bit costs one probe."""
    rows=[]
    for e,c in ((1,0),(0,1)):
        support=tuple(4*a+t for a in range(1<<(1-e)) for t in range(1<<(2-c)))
        for n,states in snapshots:
            wins=0
            for s,w0 in states.items():
                for mask in MASKS:
                    hist=polynomial_hist(s,mask)
                    vals=[0]*(len(hist)+max(support))
                    for f,p in enumerate(hist):
                        for z in support:
                            vals[f+z]+=p
                    guess=max(range(len(vals)),key=vals.__getitem__)
                    wins+=w0*(guess-target(sum(mask)) in support)
            actual=Fraction(wins,DEN**n*len(MASKS)*len(support))
            hard=None
            for distance in range(1,K+1):
                for left in MASKS:
                    for right in MASKS:
                        if sum(x!=y for x,y in zip(left,right))!=distance:
                            continue
                        a,b=target(sum(left)),target(sum(right))
                        if set(a+z for z in support).isdisjoint(b+z for z in support):
                            hard=(distance,list(left),list(right),a,b)
                            break
                    if hard: break
                if hard: break
            assert hard[0]==(2 if e else 1)
            rows.append(dict(N=n,h=1,b=2,e=e,c=c,g=1,v=0,residual=support,
                success=str(actual),success_decimal=float(actual),oracle="1/4",
                minimum_incompatible_pair=hard))
    return rows


def high_order_chain():
    k,d,u,cap=5,5,2,7
    levels=list(range(k+1))
    conflicts=[]
    for bits in product((0,1),repeat=len(levels)):
        subset=[t for t,use in zip(levels,bits) if use]
        if not subset: continue
        supported=set().union(*(set(range(target(t),target(t)+u)) for t in subset))
        if len(supported)>cap:
            conflicts.append(subset)
    assert min(map(len,conflicts))==4
    s=min(max(q)-min(q) for q in conflicts)
    assert s==3 and [2,3,4,5] in conflicts
    def word_law(t):
        return [p/d for i in range(d) for p in
                ((1/5,1/5,3/5) if i<t else (1/5,3/5,1/5))]
    chain=[word_law(t) for t in (2,3,4,5)]
    geom=[sqrt(p*q) for p,q in zip(chain[0],chain[-1])]
    total=sum(geom)
    tilt=[x/total for x in geom]
    distances=[sum(q*log(q/p) for q,p in zip(tilt,law)) for law in chain]
    assert all(abs(v+log(total))<1.e-12 for v in distances)
    return dict(d=d,k=k,u=u,L=cap,g=3,v=2,
                primitive_weights=[2,3,4,5],output_starts=[1,3,6,10],combined_size=8,
                checked_weight_families=(1<<(k+1))-1,minimum_family_size=4,
                minimum_span=s,tilted_KL=distances,exponent=-log(total))


def run():
    result=dict(parameters=dict(d=D,k=K,N=[0,1,2,4,6],h=H,g=G,erase="1/5",flip="1/4",
                                prior="iid fair bits", query="any k distinct addresses",
                                mask="independent iid fair bits revealed after freezing"),
                random_seed=None, ce_update=raw_gradient_test(), finite=[],interleaved=[],
                exponents=[])
    params=tuple(product((0,1),(0,1)))
    checked=0
    snapshots=[]
    for n,states in token_states(6):
        if n not in result["parameters"]["N"]:
            continue
        assert sum(states.values())==DEN**n
        if n in (0,4,6): snapshots.append((n,states))
        wins=dict.fromkeys(params,0)
        # Bayes uniform-prior value; arbitrary-precision rationals form independent reference.
        oracle_sums={key:Fraction(0) for key in params}
        for s,w0 in states.items():
            scalar=3**sum(max(-x,0) for x in s)
            for mask in MASKS:
                hist=polynomial_hist(s,mask)
                assert hist==complete_lik(s,mask)
                checked+=1
                for e,v in params:
                    hits=theta0_success(s,mask,hist,e,v,n<=2)
                    wins[e,v]+=w0*hits
                    u=1<<(H-e)
                    # Actual mixture weight of the count s = w0/DEN**n * sum(hist)/(2**K*scalar).
                    # MAP-tree conditional denominator cancels sum(hist).
                    vals=weighted_outputs(hist,u)
                    top=sum(vals[j] for j in sorted(range(len(vals)),key=vals.__getitem__,
                            reverse=True)[:(1<<min(G,v+1))-1])
                    oracle_sums[e,v]+=Fraction(w0*top,scalar)
        for e,v in params:
            u=1<<(H-e)
            L=(1<<min(G,v+1))-1
            den=DEN**n*len(MASKS)*u
            val=Fraction(wins[e,v],den)
            assert val==oracle_sums[e,v]/(den*(1<<K))
            known=Fraction(min(u,L),u)
            result["finite"].append(dict(N=n,e=e,v=v,L=L,u=u,states=len(states),
                success=str(val),success_decimal=float(val),known=str(known),
                regret=str(known-val),regret_decimal=float(known-val)))
    for e,v in params:
        u=1<<(H-e)
        L=(1<<min(G,v+1))-1
        def span(s):
            return target(K)-target(K-s)
        st=next((s for s in range(1,K+1) if span(s)>u-L),None)
        beta=(4/5)*(1-2*sqrt((1/4)*(3/4)))/D
        result["exponents"].append(dict(e=e,v=v,L=L,u=u,s=st,
            exponential_rate=-log(1-beta*st) if st is not None else "zero regret at N=0"))
    for base in ((1,3,2),polynomial_hist((-1,0,2,-1),(0,1,0,0))):
        for e,v in product((0,1),(0,1,2)):
            result["interleaved"].append(exhaustive_interleaving(base,2,e,3,v))
    result["posterior_pushforward_checks"]=checked
    result["local_evidence_gap"]=local_gap(snapshots)
    result["higher_order_obstruction"]=high_order_chain()
    return result


if __name__=="__main__":
    out=run()
    Path(__file__).with_name("native_frontier_results.json").write_text(
        json.dumps(out,indent=2,allow_nan=False)+"\n",encoding="utf-8")
    print(json.dumps(dict(tested_pushforwards=out["posterior_pushforward_checks"],
                          finite=len(out["finite"]),dynamic=len(out["interleaved"]))))



==> code/second_order.py <==
"""Exact arithmetic checks of the independent overlap proof, including parity."""
from fractions import Fraction as F
from math import comb, log, sqrt
from pathlib import Path
import json


def support_draws(n, rate):
    return [comb(n,k)*rate**k*(1-rate)**(n-k) for k in range(n+1)]


def compare(n, x, odds_root):
    # Rational square odds allow both representations to use exact rationals.
    p = F(odds_root**2, 1+odds_root**2)
    a = F(2*odds_root, 1+odds_root**2)
    A = 1 - x*(1-a)
    tilted_rate = x*a/A
    m1 = support_draws(n, x)
    m2 = support_draws(n, tilted_rate)
    overlap = tilted = F(0)
    for k in range(n+1):
        if m1[k] == 0 and m2[k] == 0:
            continue
        original = support_draws(k, p)
        overlap += m1[k]*sum(min(prob, original[k-j]) for j,prob in enumerate(original))
        tilted += m2[k]*sum(F(comb(k,j), 2**k*odds_root**abs(2*j-k)) for j in range(k+1))
    assert overlap == A**n*tilted
    return overlap, float(tilted)*sqrt(1+n*(-log(float(A))))


cases = []
for root in (2, 3):
    for rate in (F(1,100), F(1,4), F(1)):
        for n in (0,1,2,7,8,20,21,63,64):
            overlap, normalized = compare(n,rate,root)
            cases.append(dict(odds_root=root,effective_rate=str(rate),n=n,
                              overlap=float(overlap),normalized=normalized))
        if rate == 1:
            for r in (1,4,32):
                assert compare(2*r,rate,root)[0] == compare(2*r-1,rate,root)[0]

result=dict(cases=cases, checks=len(cases), random_seed=None,
            method="rational identities verified before float display")
Path(__file__).with_name("second_order_results.json").write_text(
    json.dumps(result,indent=2)+"\n",encoding="utf-8")
print(len(cases),min(z["normalized"] for z in cases),max(z["normalized"] for z in cases))


==> code/table_rows.py <==
"""Exact n=6 table for the running example with g=4 and v=0..3 (b=0, h=3)."""
import json, sys
from pathlib import Path
sys.path.insert(0, str(Path(__file__).parent))
from exact_regret import frontier, s_star, exponent, H
from fractions import Fraction as F
rows=[]
for e in (0,1):
    for v in range(4):
        u=2**(H-e); L=2**min(4,v+1)-1
        s=s_star(u,L); val,tp=frontier(6,u,L,True); assert tp==1
        Vor=F(min(u,L),u)
        rows.append(dict(e=e,v=v,L=L,u=u,oracle=str(Vor),success_n6=float(val),
             success_exact=str(val),regret_n6=float(Vor-val),s_star=s,
             exponent=(exponent(s) if s else None)))
        print(e,v,L,u,float(Vor),round(float(val),6),round(float(Vor-val),6),s,exponent(s) if s else "inf")
json.dump(rows,open(Path(__file__).with_name("table_rows.json"),"w"),indent=1)


==> code/unified_check.py <==
"""Exact counts for U2, analytic Gaussian risks for U1 and exact binomial U3."""
from fractions import Fraction
from itertools import combinations, product
from math import ceil, comb, erfc, exp, factorial, log, sqrt
from pathlib import Path
import json


def covering(n, ell, t):
    universe = set(combinations(range(n), t))
    blocks = list(combinations(range(n), ell))
    covers = [set(combinations(block, t)) for block in blocks]
    for k in range(1, len(blocks) + 1):
        for family in combinations(range(len(blocks)), k):
            if set.union(*(covers[j] for j in family)) == universe:
                return k


def discrete(n):
    risk = [Fraction(0), Fraction(0)]
    for a in range(n + 1):
        for b in range(n - a + 1):
            c = n - a - b
            mass = [Fraction(comb(n, a) * comb(n-a, b) * 8**k, 3 * 10**n)
                    for k in (a, b, c)]
            # Shared state 2 is always in the two-code menu.
            risk[0] += min(mass[0], mass[1])
            risk[1] += min(mass)
    return dict(N=n, one_bit=float(risk[0]), two_bits=float(risk[1]))


def cdf(x):
    return erfc(-x / sqrt(2)) / 2


def interval_check(m, w, n, sigma):
    step = (1-w)/(m-1)
    d = w-step
    windows = [(j*step,j*step+w) for j in range(m)]
    thresholds = [-float('inf')] + [(j*step+w+(j+1)*step)/2 for j in range(m-1)] + [float('inf')]
    # include both one-sided limits at each closed window endpoint
    queries = {j/2000 for j in range(2001)}
    for pair in windows:
        for z in pair:
            queries.update(x for x in (z,z-1.e-11,z+1.e-11) if 0 <= x <= 1)
    gaussian = 0
    token = 0
    bin_for_count = [sum(2*(k/n-.25)>u for u in thresholds[1:-1]) for k in range(n+1)]
    for theta in queries:
        sd = sigma/sqrt(n)
        bad = [j for j,(lo,hi) in enumerate(windows) if not lo <= theta <= hi]
        gaussian = max(gaussian, sum(cdf((thresholds[j+1]-theta)/sd) -
                                     cdf((thresholds[j]-theta)/sd) for j in bad))
        p = .25 + .5*theta
        token = max(token,sum(comb(n,k)*p**k*(1-p)**(n-k) for k,j in enumerate(bin_for_count) if j in bad))
    upper = erfc(sqrt(n)*d/(2*sigma*sqrt(2)))
    lower = upper/m
    assert lower-1.e-8 <= gaussian <= upper+1.e-8
    assert token <= min(1, 2*exp(-n*d*d/8))+1.e-8
    return dict(M=m,w=w,N=n,d=d,gaussian_lower=lower,
                grid_risk=gaussian,gaussian_upper=upper,token_grid_risk=token)


def exact_small_menus():
    # All triples of worlds share the same channel. Check worst missing set
    # against an exhaustive search of public all-negative leaf lists.
    records=[]
    for m in range(3,6):
        for ell in (1,2):
            counts = [1]+[covering(m,ell,t) for t in range(1,ell+1)]
            blocks=list(map(set,combinations(range(m),ell)))
            for slots in (1,2,4):
                predicted=max(t for t,needed in enumerate(counts) if needed<=slots)
                best=0
                for menu in combinations(blocks,min(slots,len(blocks))):
                    first_miss=next(t for t in range(1,m+1) if any(
                        all(not set(sub)<=block for block in menu) for sub in combinations(range(m),t)))
                    best=max(best,first_miss-1)
                assert best==predicted
                records.append([m,ell,slots,best])
    return records


if __name__ == "__main__":
    p,q=.8,.1
    rows=[discrete(n) for n in [1,4,12,36,96]]
    assert all(r["two_bits"]<=r["one_bit"] for r in rows)
    result = dict(random_seed=None, method="deterministic enumeration, no random sampling",
        exponents={str(s):-log((3-s)*q+s*p**(1/s)*q**(1-1/s)) for s in (2,3)},
        exact_bayes=rows, covering=exact_small_menus(),
        gaussian_token=[interval_check(4,.4,n,.2) for n in [4,16,64]])
    path=Path(__file__).with_name("unified_results.json")
    path.write_text(json.dumps(result,indent=2)+"\n",encoding="utf-8")
    print(json.dumps(result,indent=2))

